fenicsR13: A Tensorial Mixed Finite Element Solver for the Linear R13 Equations Using the FEniCS Computing Platform

We present a mixed finite element solver for the linearized R13 equations of non-equilibrium gas dynamics. The Python implementation builds upon the software tools provided by the FEniCS computing platform. We describe a new tensorial approach utilizing the extension capabilities of FEniCS's Unified Form Language (UFL) to define required differential operators for tensors above second degree. The presented solver serves as an example for implementing tensorial variational formulations in FEniCS, for which the documentation and literature seem to be very sparse. Using the software abstraction levels provided by the UFL allows an almost one-to-one correspondence between the underlying mathematics and the resulting source code. Test cases support the correctness of the proposed method using validation with exact solutions. To justify the usage of extended gas flow models, we discuss typical application cases involving rarefaction effects. We provide the documented and validated solver publicly.

==> compile.sh <==
#!/bin/bash

for file in article
do
latexmk $file.tex -synctex=1 -interaction=nonstopmode -file-line-error -pdf
done


==> figs/png/mesh/trim.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    echo $filename converted.
done


==> generate-text.sh <==
#!/bin/bash

# | sed 's/in~\\cite/in the reference~\\cite/2;P;D' \ means every second occurance

for file in article content appendix
do

sed 's/cref/ref/g' $file.tex \
  | sed 's/eqref/ref/g' \
  | sed 's/\\citeyear/2020 \\citeyear/g' \
  | sed 's/\\citeauthor/some people \\citeauthor/g' \
  | sed 's/\\textendash\\/-/g' \
  | sed 's/in the \\ref/in the chapter \\ref/g' \
  | sed 's/in \\ref/in the paragraph \\ref/3;P;D' \
  | sed 's/in \\ref/in the section \\ref/2;P;D' \
  | sed 's/in \\ref/in the chapter \\ref/g' \
  | sed 's/to \\ref/to the chapter \\ref/g' \
  | sed 's/from \\ref/from the chapter \\ref/g' \
  | sed 's/see \\ref/see the chapter \\ref/g' \
  | sed 's/in~\\ref/in the chapter \\ref/g' \
  | sed 's/of~\\ref/of the chapter \\ref/g' \
  | sed 's/In \\ref/In the next paragraph \\ref/g' \
  | sed 's/In~\\ref/In the next paragraph \\ref/g' \
  | sed 's/The \\ref/The reference \\ref/g' \
  | sed 's/of \\ref/of the link \\ref/g' \
  | sed 's/\. \\ref/\. The chapters \\ref/g' \
  | sed 's/\, \\ref/\, the section \\ref/g' \
  | sed 's/in~\\cite/in the reference~\\cite/4;P;D' \
  | sed 's/in~\\cite/in the book~\\cite/3;P;D' \
  | sed 's/in~\\cite/on the website~\\cite/2;P;D' \
  | sed 's/in~\\cite/in the article~\\cite/g' \
  | sed 's/In~\\cite/In the book~\\cite/g' \
  | sed 's/from~\\cite/from the dataset~\\cite/g' \
  | sed 's/following~\\cite/following the previous work~\\cite/g' \
  | sed 's/by~\\cite/by the paper~\\cite/g' \
  | sed 's/of~\\cite/of the link~\\cite/g' \
  | sed 's/and~\\cite/and in the literature~\\cite/g' \
  | sed 's/with~\\cite/with the reference~\\cite/g' \
  | sed 's/to~\\cite/to the reference~\\cite/g' \
  | sed 's/e.g.,~\\cite/e.g., the reference \\cite/g' \
  | perl -p0e "s/(\\\\begin{equation})(.*?)(?:(\.)(.*?\\\\end{equation})|(\\\\end{equation}))/\1\2\3\4\5\3/gs" \
  | perl -p0e "s/(\\\\begin{align})(.*?)(?:(\.)(.*?\\\\end{align})|(\\\\end{align}))/\1\2\3\4\5\3/gs" \
  | sed 's/\\begin{equation}/the mathematical equation\\begin{equation}/g' \
  | sed 's/\\begin{align}/the mathematical equation\\begin{align}/g' \
  | detex -n -r -l -e "algorithm,align,array,bmatrix,displaymath,eqnarray,equation,floatfig,floating,longtable,picture,pmatrix,psfrags,pspicture,smallmatrix,smallpmatrix,tabular,table,tikzpicture,verbatim,vmatrix,wrapfigure,lstlisting"\
  | sed 's/noun/X/g' \
  > "out_${file}"

# remove stripped references
sed -i '.bak' 's/  / /g' "out_${file}"
sed -i '.bak' 's/ \./\./g' "out_${file}"
sed -i '.bak' 's/ ,/,/g' "out_${file}"
sed -i '.bak' 's/ )/)/g' "out_${file}"
sed -i '.bak' 's/ :/:/g' "out_${file}"
sed -i '.bak' 's/^[ ]*//g' "out_${file}"
sed -i '.bak' 's/[[:space:]]the mathematical equation[[:space:]]/the mathematical equation/g' "out_${file}"
sed -i '.bak' -e 's/[[:space:]]*$//' "out_${file}"
sed -i '.bak' '/^$/N;/^\n$/D' "out_${file}"

done

echo "=> Goals: Knowledgeable, Neutral, Academic"
echo "!!!Run script with bash and not sh!!!"


==> process-for-arxiv.sh <==
#!/bin/bash

# git clean -f -X # run this first with caution (removes all ignored files)

./compile.sh

rm -r *.aux
# rm -r *.bbl # needed for arXiv
rm -r *.blg
rm -r *.fdb_latexmk
rm -r *.fls
rm -r *.log
rm -r *.out
rm -r *.synctex.gz
rm -r *.cut

rm figs/png/*/*.pvsm
rm figs/png/*/*.py

rm references.bib

rm .gitignore

rm -r *.DS_STORE

rm article.pdf

